An online sequence-to-sequence model for noisy speech recognition

Generative models have long been the dominant approach for speech recognition. The success of these models however relies on the use of sophisticated recipes and complicated machinery that is not easily accessible to non-practitioners. Recent innovations in Deep Learning have given rise to an alternative - discriminative models called Sequence-to-Sequence models, that can almost match the accuracy of state of the art generative models. While these models are easy to train as they can be trained end-to-end in a single step, they have a practical limitation that they can only be used for offline recognition. This is because the models require that the entirety of the input sequence be available at the beginning of inference, an assumption that is not valid for instantaneous speech recognition. To address this problem, online sequence-to-sequence models were recently introduced. These models are able to start producing outputs as data arrives, and the model feels confident enough to output partial transcripts. These models, like sequence-to-sequence are causal - the output produced by the model until any time, $t$, affects the features that are computed subsequently. This makes the model inherently more powerful than generative models that are unable to change features that are computed from the data. This paper highlights two main contributions - an improvement to online sequence-to-sequence model training, and its application to noisy settings with mixed speech from two speakers.

==> figures/create_lrn_fig.py <==
import sys
import numpy
import matplotlib
import matplotlib.pyplot as plt
import argparse

def load_file(fname):
    data = numpy.loadtxt(fname, delimiter="\t")
    return data

parser = argparse.ArgumentParser(description='Create learning rate figure')
parser.add_argument('-t', '--train_file', type=str, default='multitimit_25_train.txt',
                    help='tab delimited file for training error (step, wer)')
parser.add_argument('-d', '--dev_file', type=str, default='multitimit_25_dev.txt',
                    help='tab delimited file for dev error (step, wer)')
parser.add_argument('-e', '--eval_file', type=str, default='multitimit_25_eval.txt',
                    help='tab delimited file for eval error (step, wer)')
parser.add_argument('-o', '--output_file', type=str, default='multitimit_25.png',
                    help='output file with figure')


args = parser.parse_args()
train_data = load_file(args.train_file)
eval_data = load_file(args.eval_file)
dev_data = load_file(args.dev_file)

plt.plot(train_data[:,0], train_data[:,1], 'rx-')
plt.plot(dev_data[:,0], dev_data[:,1], 'b-')
plt.plot(eval_data[:,0], eval_data[:,1], 'g+-')
plt.xlim([0, 1000000])
plt.xlabel('step', fontsize=20)
plt.ylabel('PER', fontsize=20)
plt.legend(['train', 'dev', 'eval'], loc=1,prop={'size':20})
plt.tick_params(axis='both', which='major', labelsize=16)
plt.savefig(args.output_file)


==> figures/gen_figs.sh <==
for x in timit multitimit_50 multitimit_25  ; do
    python create_lrn_fig.py -t ${x}_train.txt -d ${x}_dev.txt -e ${x}_eval.txt -o $x.png
done

